Simulating optical linear absorption for mesoscale molecular aggregates: an adaptive hierarchy of pure states approach

In this paper, we present a new method for calculating linear absorption spectra for large molecular aggregates, called dyadic adaptive HOPS (DadHOPS). This method combines the adaptive HOPS (adHOPS) framework, which uses locality to improve computational scaling, with the dyadic HOPS method previously developed to calculate linear and non-linear spectroscopic signals. To construct a local representation of dyadic HOPS, we introduce an initial state decomposition which reconstructs the linear absorption spectra from a sum over locally excited initial conditions. We demonstrate the sum over initial conditions can be efficiently Monte Carlo sampled, that the corresponding calculations achieve size-invariant (i.e. $\mathcal{O}(1)$) scaling for sufficiently large aggregates, and that it allows for the trivial inclusion of static disorder in the Hamiltonian. We present calculations on the photosystem I core complex to explore the behavior of the initial state decomposition in complex molecular aggregates, and proof-of-concept DadHOPS calculations on an artificial molecular aggregate inspired by perylene bis-imide.

==> anc/PSI_Ham_monomer.csv <==
ecA1,ecB1,ecA2,ecB2,ecA3,ecB3,A01,A02,A03,A04,A05,A06,A07,A08,A09,A10,A11,A12,A13,A14,A15,A16,A17,A18,A19,A20,A21,A22,A23,A24,A25,A26,A27,A28,A29,A30,A31,A32,A33,A34,A35,A36,A37,A38,A39,A40,B01,B02,B03,B04,B05,B06,B07,B08,B09,B10,B11,B12,B13,B14,B15,B16,B17,B18,B19,B20,B21,B22,B23,B24,B25,B26,B27,B28,B29,B30,B31,B32,B33,B34,B35,B36,B37,B38,B39,J01,J02,J03,K01,K02,L01,L02,L03,M01,X01,PL01
16886,140,-183,-49,18,7,-3,-3,1,-2,-3,11,8,-1,0,0,0,-1,0,-1,1,3,0,0,-2,0,0,0,-1,9,4,-24,-2,-3,0,0,0,-3,-3,-1,-3,1,2,-4,0,1,1,0,1,3,-2,-3,3,1,0,0,1,1,0,-2,1,1,-1,1,0,0,1,-6,-5,12,3,-1,1,1,-1,6,3,2,1,6,3,-1,1,2,2,1,2,1,1,0,0,-1,-1,-1,-2,-1
140,17008,-48,-175,5,18,2,1,0,1,3,-3,-3,1,-1,0,-1,1,1,1,0,-2,1,-1,1,1,0,0,1,-6,-4,9,3,-2,1,1,-1,7,3,1,6,3,0,0,2,1,-3,1,-2,-3,9,10,-5,-1,0,-1,-1,0,1,2,0,-1,0,0,0,0,-1,8,4,-23,-1,-3,0,0,1,-2,-2,-2,-1,-2,1,3,-4,1,10,0,0,0,-1,0,1,1,1,-1,2,1
-183,-48,17199,52,68,-11,-3,-2,1,-2,-1,5,8,-1,1,0,0,-1,0,0,0,1,-1,0,-1,-1,0,0,-1,3,2,-7,-1,1,-1,-1,-1,-1,-2,-1,-2,-1,0,-11,-1,8,1,-3,4,-1,0,-2,1,0,0,0,0,0,-1,-1,3,0,0,1,1,2,3,1,-6,-5,-3,0,6,6,0,16,4,2,1,11,15,-3,2,-2,-8,4,2,3,0,0,-1,-1,-1,0,-4,-1
-49,-175,52,17213,-13,126,0,0,-3,4,-1,0,0,0,-1,0,0,0,0,0,-1,-2,3,0,0,1,1,2,3,-1,-6,-4,-3,0,6,6,-4,19,4,2,13,14,-1,2,-1,-6,-3,1,-2,-2,4,9,-8,-1,0,0,-1,0,0,1,-1,-1,0,-1,0,0,-1,3,3,-8,-1,1,-1,-1,-1,-1,-2,-1,-1,-3,-1,0,-13,2,24,-2,-1,0,0,0,2,4,4,0,1,2
18,5,68,-13,17383,3,6,3,1,-2,3,2,2,1,0,0,0,0,0,1,0,-1,0,0,1,0,0,0,0,-3,-1,3,3,1,0,0,0,1,1,0,1,0,-1,27,1,38,0,2,-3,-1,-1,0,-1,-1,1,2,-1,-1,0,1,-1,-1,1,-1,-1,-1,-3,-15,1,4,-1,11,-6,2,15,4,-1,-1,0,-3,-5,-22,-1,-2,7,7,0,0,-1,0,0,1,1,0,-1,1
7,18,-11,126,3,17148,-1,0,2,-3,-1,-1,0,-1,2,1,2,-1,-1,-1,0,1,-1,1,-1,-1,-1,-1,-3,-13,2,3,-2,10,-5,-1,12,4,-2,-1,-5,-7,-20,-1,-2,6,2,2,-3,2,2,7,-1,1,0,0,1,0,0,-1,-1,1,0,0,0,0,0,-3,-1,3,3,1,0,0,0,0,1,1,0,1,0,-1,19,2,87,1,0,0,1,0,0,2,3,1,-1,-2
-3,2,-3,0,6,-1,17345,34,23,-49,13,7,-6,4,-5,-2,-3,2,2,2,0,-2,-2,-1,3,0,-1,-2,-2,-2,0,-11,9,13,0,0,0,1,1,0,1,0,0,-7,-54,13,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,-1,-2,0,0,0,1,-2,-3,4,-4,0,0,0,-1,-2,-2,-1,0,1,11,-2,-2,-1,0,0,0,0,0,-1,1
-3,1,-2,0,3,0,34,16973,142,-94,14,1,-6,12,8,-4,-9,5,3,4,1,-2,-4,-2,5,0,-1,-3,-5,-2,0,-16,15,45,0,0,0,1,1,0,1,0,0,-2,-9,13,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,-1,-1,2,-3,0,0,0,-1,-1,-1,0,0,1,4,-3,-1,-2,1,0,0,0,0,-1,1
1,0,1,-3,1,2,23,142,16817,-67,8,6,-1,-11,-27,4,42,-3,-1,-1,0,4,-8,6,-16,-1,4,15,39,-9,0,-11,20,48,4,2,1,-1,-2,-2,-3,-2,-3,1,4,-5,0,0,1,0,0,-1,1,-2,0,0,0,-1,1,0,0,0,0,-1,0,0,0,0,-1,1,0,0,1,1,1,0,0,0,0,0,1,0,1,1,0,0,1,0,2,-1,-1,0,0,-1,0,-3
-2,1,-2,4,-2,-3,-49,-94,-67,16750,-20,-21,3,10,0,-1,-6,8,2,3,0,-9,2,-3,14,1,-2,-6,-3,-4,-2,23,6,56,-1,-1,-1,1,4,2,5,1,1,-1,-4,1,0,1,-1,0,0,1,-1,-1,0,0,-1,0,1,0,0,0,0,0,0,-1,-1,0,1,0,0,0,-1,-2,-2,1,0,0,0,0,-1,0,-1,0,1,-1,-2,0,-3,0,1,1,0,0,0,3
-3,3,-1,-1,3,-1,13,14,8,-20,17185,102,-31,4,-3,-2,-2,8,1,5,0,-3,-3,-1,3,0,0,-1,-1,-2,-1,-45,21,5,0,0,0,1,2,1,2,1,1,-1,4,4,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,1,0,2,1,0,0,1,1,1,-1,1,0,0,31,2,-1,0,0,0,0,0,0,1
11,-3,5,0,2,-1,7,1,6,-21,102,17119,-104,-1,2,-1,-2,-2,0,-2,1,3,3,0,-2,-1,0,0,-1,5,1,-38,-1,-1,0,0,0,-1,-2,-1,1,1,2,1,1,12,0,0,1,0,0,0,1,0,0,0,-1,0,0,0,1,0,0,0,0,1,1,1,-1,0,0,0,1,2,6,-8,0,0,0,1,1,0,0,0,-1,6,1,0,1,0,0,-1,-1,0,0,-1
8,-3,8,0,2,0,-6,-6,-1,3,-31,-104,17480,-1,0,0,0,-1,-1,-2,0,1,3,0,-2,0,0,1,0,2,0,8,-6,-3,0,0,0,-1,-1,0,0,0,0,1,-3,6,0,-1,1,0,0,-1,1,0,0,0,0,0,-1,-1,1,0,0,1,1,1,1,0,-2,1,0,0,2,4,23,-88,1,1,1,0,0,-2,0,0,-1,25,21,1,1,0,0,0,0,0,0,-1
-1,1,-1,0,1,-1,4,12,-11,10,4,-1,-1,17309,-20,-109,-5,11,4,5,1,-3,-2,-14,10,-1,-3,-5,-19,1,1,-3,0,10,-1,-1,-1,1,2,1,1,1,1,-1,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,-3,0,1,0,0,0,0,2
0,-1,1,-1,0,2,-5,8,-27,0,-3,2,0,-20,17097,4,17,-2,0,-1,0,1,-2,3,-2,0,1,3,5,-2,1,1,-3,-11,1,1,1,-1,-1,-1,-2,-1,-2,2,-4,4,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-1,0,0,0,0,0,-1,1,0,0,-1,0,0,1,0,0,0,0,-1,0,-1
0,0,0,0,0,1,-2,-4,4,-1,-2,-1,0,-109,4,17114,16,-2,4,-1,6,4,3,-92,-9,-15,-4,2,15,0,2,3,-4,-6,0,0,0,0,-2,-2,-1,-1,-1,0,-1,1,0,0,0,0,0,0,0,1,-1,-1,0,0,-1,0,0,0,-1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,15,0,0,0,-1,0,0
0,-1,0,0,0,2,-3,-9,42,-6,-2,-2,0,-5,17,16,17551,15,12,8,6,3,-7,-14,6,-5,-2,5,31,-3,5,2,-12,-17,2,0,1,0,-2,-2,-2,-2,-3,0,-2,2,0,0,0,0,0,0,0,0,1,1,-1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,-1,0,1,0,0,0,-1,0,-3,5,0,0,0,1,0,0
-1,1,-1,0,0,-1,2,5,-3,8,8,-2,-1,11,-2,-2,15,17040,29,-242,4,-5,-69,-4,9,0,-2,-3,-5,-1,3,-5,-15,5,-1,-1,-1,1,2,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,2,0,-4,2,0,0,0,0,0,1
0,1,0,0,0,-1,2,3,-1,2,1,0,-1,4,0,4,12,29,17146,38,-8,-7,-18,2,6,-2,-2,-2,-4,0,0,-3,-3,3,-1,0,0,0,3,4,2,1,1,0,1,0,0,0,0,0,0,0,0,1,1,0,-1,2,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,15,0,0,0,1,0,1
-1,1,0,0,1,-1,2,4,-1,3,5,-2,-2,5,-1,-1,8,-242,38,16873,5,0,-19,-1,4,-1,-1,-2,-3,-1,2,-3,-5,3,-1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,-3,2,0,0,0,0,0,1
1,0,0,-1,0,0,0,1,0,0,0,1,0,1,0,6,6,4,-8,5,17248,-54,-13,13,4,-8,-4,-2,-5,1,-13,-2,0,1,-1,0,0,-1,18,71,4,2,3,0,0,0,1,0,0,0,0,1,1,0,0,-1,5,0,-1,0,-2,-1,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,66,-2,-1,-1,0,-2,0,-2
3,-2,1,-2,-1,1,-2,-2,4,-9,-3,3,1,-3,1,4,3,-5,-7,0,-54,17667,-152,8,-16,-3,-1,2,-7,10,-138,-2,29,-3,0,0,1,-2,-53,-35,-1,-1,3,0,-1,0,0,1,-1,1,-1,-1,1,-1,-2,-1,2,-1,-1,-1,0,0,-1,0,0,0,0,0,-1,0,1,1,0,0,0,0,0,0,0,0,0,0,2,0,-1,0,0,0,-30,-4,-1,-1,-1,0,0,-4
0,1,-1,3,0,-1,-2,-4,-8,2,-3,3,3,-2,-2,3,-7,-69,-18,-19,-13,-152,16739,-1,16,6,-1,-2,10,-3,50,11,12,-1,-1,-1,-1,2,8,7,0,-1,-3,-1,0,-1,1,0,0,0,0,1,-1,2,0,-1,1,1,-1,0,-1,-1,0,0,0,0,1,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,-1,0,1,0,2,0,-12,-2,1,1,1,-1,0,4
0,-1,0,0,0,1,-1,-2,6,-3,-1,0,0,-14,3,-92,-14,-4,2,-1,13,8,-1,17419,-6,13,7,7,18,-2,2,1,-1,-3,2,1,1,0,-3,-4,-2,-1,-2,0,-1,1,0,0,0,0,0,0,0,1,2,1,-1,1,1,1,0,0,2,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,44,0,0,0,1,0,-1
-2,1,-1,0,1,-1,3,5,-16,14,3,-2,-2,10,-2,-9,6,9,6,4,4,-16,16,-6,16879,-80,114,16,-14,-2,3,-3,-8,9,6,3,1,0,7,-1,3,1,0,0,1,0,1,0,0,1,0,0,0,7,1,-1,0,2,-1,0,-1,-1,0,1,1,-1,2,0,0,1,0,-1,0,1,1,-1,0,0,0,0,0,0,-1,1,1,0,0,0,1,1,0,0,1,1,0,-7
0,1,-1,1,0,-1,0,0,-1,1,0,-1,0,-1,0,-15,-5,0,-2,-1,-8,-3,6,13,-80,17410,-99,1,20,3,2,1,-1,-1,-3,-3,-1,1,0,5,1,0,-1,0,0,0,-1,1,0,0,0,1,-1,-10,-4,2,-1,-3,1,0,2,2,-2,0,0,1,-1,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-7,-10,1,1,0,0,0,9
0,0,0,1,0,-1,-1,-1,4,-2,0,0,0,-3,1,-4,-2,-2,-2,-1,-4,-1,-1,7,114,-99,17019,76,6,4,-4,2,1,-3,-8,-7,-2,1,2,6,1,1,0,0,0,0,-2,2,-1,0,-1,1,-1,-19,-7,-1,1,-2,0,-1,2,2,-3,0,0,1,-2,0,0,-2,1,2,0,0,0,0,0,1,0,0,0,0,-1,-1,0,0,0,0,4,-3,2,0,0,-5,0,43
0,0,0,2,0,-1,-2,-3,15,-6,-1,0,1,-5,3,2,5,-3,-2,-2,-2,2,-2,7,16,1,76,17521,-80,4,-4,3,0,-7,-79,-19,-5,2,1,3,1,5,13,0,-1,1,-1,2,-1,0,1,1,-1,-5,-3,-1,1,-1,0,0,1,1,-1,0,0,0,-1,0,0,-1,1,1,0,0,0,0,0,0,0,0,0,0,-2,-2,0,0,0,0,3,-2,2,1,0,-15,0,99
-1,1,-1,3,0,-3,-2,-5,39,-3,-1,-1,0,-19,5,15,31,-5,-4,-3,-5,-7,10,18,-14,20,6,-80,17094,27,-7,5,-2,-13,-10,-4,-3,2,8,5,6,4,8,-1,0,0,0,-1,-1,0,1,1,-1,3,2,0,0,1,0,0,-1,-1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,1,0,0,0,-1,-3,1,1,1,2,0,14
9,-6,3,-1,-3,-13,-2,-2,-9,-4,-2,5,2,1,-2,0,-3,-1,0,-1,1,10,-3,-2,-2,3,4,4,27,16926,87,-16,4,-3,2,-7,-7,-1,-14,0,-125,15,130,0,0,-4,-1,-1,0,1,1,0,0,3,1,0,-1,1,0,0,0,0,1,0,0,0,1,1,0,-1,0,0,0,0,-1,1,0,0,0,0,0,1,-4,-1,-4,-1,0,0,1,0,1,-1,-1,5,0,11
4,-4,2,-6,-1,2,0,0,0,-2,-1,1,0,1,1,2,5,3,0,2,-13,-138,50,2,3,2,-4,-4,-7,87,17131,-8,-14,2,-5,-2,2,-5,-43,17,-150,-9,26,1,-1,0,0,1,1,1,-1,-2,2,0,-1,-1,2,0,-1,-1,-1,0,-1,0,0,0,0,0,1,-1,-1,1,0,0,0,0,0,0,0,-1,0,0,4,-1,-2,0,-1,0,-14,-1,-2,-2,-3,0,0,-3
-24,9,-7,-4,3,3,-11,-16,-11,23,-45,-38,8,-3,1,3,2,-5,-3,-3,-2,-2,11,1,-3,1,2,3,5,-16,-8,17131,-147,-14,2,1,1,2,3,2,5,0,-3,-2,-1,2,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,1,1,0,0,-1,-1,1,0,0,0,0,0,0,-1,1,3,0,0,0,0,-1,1,1,1,1,-1,1
-2,3,-1,-3,3,-2,9,15,20,6,21,-1,-6,0,-3,-4,-12,-15,-3,-5,0,29,12,-1,-8,-1,1,0,-2,4,-14,-147,16745,14,0,1,0,0,-3,-1,6,3,4,0,3,2,0,0,0,1,0,0,1,0,0,-1,1,0,-1,0,-1,0,0,0,0,0,0,0,-1,1,0,-1,1,1,2,-1,1,0,0,1,1,0,-1,1,0,1,1,0,5,0,0,0,0,-1,0,-1
-3,-2,1,0,1,10,13,45,48,56,5,-1,-3,10,-11,-6,-17,5,3,3,1,-3,-1,-3,9,-1,-3,-7,-13,-3,2,-14,14,17163,-2,-1,1,-1,1,0,-1,-2,-4,3,-6,15,1,0,0,-1,0,-1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,-1,2,-1,0,1,-2,-1,0,0,-1,-1,-1,3,-2,2,0,-1,-1,-2,1,0,0,0,1,0,1
0,1,-1,6,0,-5,0,0,4,-1,0,0,0,-1,1,0,2,-1,-1,-1,-1,0,-1,2,6,-3,-8,-79,-10,2,-5,2,0,-2,17239,-160,-14,5,2,1,4,16,30,-1,0,1,-1,1,-1,2,1,2,-3,5,1,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-12,-3,1,0,0,0,1,-1,6,4,2,0,0,-17
0,1,-1,6,0,-1,0,0,2,-1,0,0,0,-1,1,0,0,-1,0,0,0,0,-1,1,3,-3,-7,-19,-4,-7,-2,1,1,-1,-160,17132,-58,9,0,-1,1,11,-10,-1,0,0,-2,1,-2,-2,2,4,-5,-5,-2,-1,1,-1,1,0,1,1,-1,-1,-1,1,-1,-1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,-21,-12,1,0,0,0,0,0,8,17,7,0,0,-7
0,-1,-1,-4,0,12,0,0,1,-1,0,0,0,-1,1,0,1,-1,0,0,0,1,-1,1,1,-1,-2,-5,-3,-7,2,1,0,1,-14,-58,17222,136,-3,-2,-7,-36,5,0,-1,1,2,0,-1,-2,3,13,-72,2,1,0,0,1,0,0,-1,0,0,0,0,0,0,-1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,24,7,9,0,0,0,0,0,-8,-23,53,1,0,-3
-3,7,-1,19,1,4,1,1,-1,1,1,-1,-1,1,-1,0,0,1,0,1,-1,-2,2,0,0,1,1,2,2,-1,-5,2,0,-1,5,9,136,16825,4,2,6,8,-7,0,1,0,-2,-1,2,3,-8,-50,229,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,1,0,2,-1,-2,0,0,0,0,0,0,0,0,0,0,-11,-1,5,0,0,0,-1,0,4,13,21,-2,0,2
-3,3,-2,4,1,-2,1,1,-2,4,2,-2,-1,2,-1,-2,-2,2,3,1,18,-53,8,-3,7,0,2,1,8,-14,-43,3,-3,1,2,0,-3,4,16762,-137,4,-3,-18,0,1,0,1,0,-1,0,-1,1,-2,-1,-1,-2,7,1,-2,-1,-2,-1,-1,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,8,3,1,2,3,-2,0,6
-1,1,-1,2,0,-1,0,0,-2,2,1,-1,0,1,-1,-2,-2,1,4,0,71,-35,7,-4,-1,5,6,3,5,0,17,2,-1,0,1,-1,-2,2,-137,17147,-4,-5,-7,0,0,0,0,1,-1,2,-1,1,-1,-3,-3,-1,6,-4,-2,-2,0,0,-3,0,0,0,-1,0,-1,-1,2,0,0,0,0,0,-1,1,0,0,0,0,-1,0,1,0,0,0,15,5,2,2,1,4,0,7
-3,6,-2,13,1,-5,1,1,-3,5,2,1,0,1,-2,-1,-2,1,2,0,4,-1,0,-2,3,1,1,1,6,-125,-150,5,6,-1,4,1,-7,6,4,-4,16845,60,-30,-1,1,-1,-1,0,-1,1,1,2,-1,-1,-1,-1,2,-1,0,0,-1,0,-1,0,0,0,0,0,-1,0,1,-1,0,0,0,1,0,0,0,1,1,0,-6,1,2,0,1,0,1,1,1,1,1,-3,0,4
1,3,-1,14,0,-7,0,0,-2,1,1,1,0,1,-1,-1,-2,1,1,0,2,-1,-1,-1,1,0,1,5,4,15,-9,0,3,-2,16,11,-36,8,-3,-5,60,16960,-146,-1,1,-1,-1,1,-1,1,1,2,0,-1,0,-1,2,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,1,1,1,-13,0,2,0,0,0,0,1,2,4,-3,-8,0,4
2,0,0,-1,-1,-20,0,0,-3,1,1,2,0,1,-2,-1,-3,0,1,0,3,3,-3,-2,0,-1,0,13,8,130,26,-3,4,-4,30,-10,5,-7,-18,-7,-30,-146,17073,0,1,-2,-1,0,1,1,0,-1,3,-1,0,-1,1,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,1,1,1,-10,1,-4,0,0,0,1,1,-2,-7,-6,0,0,3
-4,0,-11,2,27,-1,-7,-2,1,-1,-1,1,1,-1,2,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,1,-2,0,3,-1,-1,0,0,0,0,-1,-1,0,17085,-181,4,0,1,-1,-1,0,0,0,-1,1,1,-1,0,0,2,-1,-1,1,0,0,-1,-2,-5,3,-2,-1,3,-13,7,16,-4,-3,-2,-1,-5,-12,-13,1,-2,1,-32,4,3,0,0,0,0,0,0,5,0
0,2,-1,-1,1,-2,-54,-9,4,-4,4,1,-3,1,-4,-1,-2,1,1,1,0,-1,0,-1,1,0,0,-1,0,0,-1,-1,3,-6,0,0,-1,1,1,0,1,1,1,-181,17151,-47,-1,1,-1,0,0,1,0,0,0,0,0,0,0,0,-1,1,0,-1,-1,-2,-1,-2,0,0,1,-2,-5,-15,11,-3,0,0,0,1,-2,0,-1,1,0,26,-3,-3,0,0,0,0,0,0,-3,1
1,1,8,-6,38,6,13,13,-5,1,4,12,6,0,4,1,2,0,0,0,0,0,-1,1,0,0,0,1,0,-4,0,2,2,15,1,0,1,0,0,0,-1,-1,-2,4,-47,17241,1,0,1,0,-1,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3,-1,2,0,2,0,1,14,1,1,1,0,0,0,-4,1,-1,3,14,1,0,0,0,0,0,0,1,-2,0
1,-3,1,-3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,-1,-2,-1,0,-1,0,0,0,1,-1,-2,2,-2,1,0,-1,-1,-1,0,-1,1,17317,131,-107,16,2,-6,4,12,-4,-7,5,3,1,-2,-4,5,-2,0,-1,-2,-5,-2,0,-17,14,45,-1,0,0,0,1,1,1,1,0,0,-2,-9,13,0,0,0,-1,1,-6,1,1,8,-1,0
0,1,-3,1,2,2,1,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,1,2,2,-1,-1,1,0,0,0,1,1,0,-1,0,1,0,1,0,1,1,0,131,17005,-74,7,6,0,3,-8,4,39,-2,-1,0,4,-8,-13,7,0,3,13,43,-8,1,-12,17,24,4,2,2,-1,-2,-2,-2,-3,-1,-4,1,3,-5,0,0,-1,-1,0,0,-1,1,2,1,-1
1,-2,4,-2,-3,-3,0,0,1,-1,0,1,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,-1,-1,0,1,0,0,0,-1,-2,-1,2,-1,-1,-1,-1,1,-1,-1,1,-107,-74,16904,-21,-22,-1,-6,10,-2,-4,9,3,0,-8,2,12,-4,1,-2,-5,-4,-6,-3,26,9,94,-1,-1,-1,1,4,3,2,6,1,2,-1,-4,6,0,0,1,2,0,-1,0,-1,-4,-2,0
3,-3,-1,-2,-1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,1,0,1,-1,2,-2,-2,3,0,2,1,1,1,-1,0,0,16,7,-21,16970,91,-12,-7,5,-2,-1,9,2,0,-3,-6,3,-2,0,-1,-1,-1,-3,-1,-49,18,6,0,0,0,1,2,1,1,2,1,0,-1,3,-1,0,0,0,-1,0,4,4,5,-3,-1,2
-2,9,0,4,-1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,1,1,1,-1,0,0,0,1,2,3,-8,-1,-1,1,1,0,0,0,-1,2,6,-22,91,16784,1,29,-1,-1,-2,-2,0,0,2,4,-1,-1,-1,0,0,-1,5,0,-28,-2,-1,0,0,0,0,-1,-1,-1,1,1,2,1,2,2,-1,0,0,1,0,1,1,2,3,1,0
-3,10,-2,9,0,7,0,0,-1,1,1,0,-1,0,0,0,0,0,0,0,1,-1,1,0,0,1,1,1,1,0,-2,1,0,-1,2,4,13,-50,1,1,2,2,-1,0,1,-1,-6,0,-1,-12,1,17445,29,-1,0,-1,-1,0,0,1,3,-1,0,0,0,0,0,2,0,5,-3,-3,0,0,0,0,0,0,0,0,1,1,-1,1,20,0,0,0,0,0,2,5,7,-2,1,1
3,-5,1,-8,-1,-1,0,-1,1,-1,0,1,1,0,0,0,0,0,0,0,1,1,-1,0,0,-1,-1,-1,-1,0,2,-1,1,0,-3,-5,-72,229,-2,-1,-1,0,3,0,0,0,4,3,-6,-7,29,29,16485,1,-1,0,1,1,0,-1,-2,1,0,0,0,-1,-1,-1,0,-7,4,2,0,0,0,0,0,0,0,0,0,0,2,4,-5,0,0,0,0,0,-5,-13,-20,3,-1,-1
1,-1,0,-1,-1,1,0,0,-2,-1,1,0,0,-1,-1,1,0,1,1,1,0,-1,2,1,7,-10,-19,-5,3,3,0,0,0,0,5,-5,2,0,-1,-3,-1,-1,-1,-1,0,0,12,-8,10,5,-1,-1,1,17196,-85,-12,12,4,1,-3,-3,10,-14,0,-2,-5,-19,0,0,-4,1,11,-1,-1,-1,1,2,2,1,2,1,1,-1,2,-1,0,0,0,2,-1,-1,0,1,6,-1,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,0,0,-2,0,2,1,-4,-7,-3,2,1,-1,0,0,0,1,-2,1,0,-1,-3,-1,0,0,1,0,0,-4,4,-2,-2,-1,0,-1,-85,17175,37,-3,6,7,4,4,-7,-58,-14,-4,2,17,0,3,3,-4,-5,0,0,0,0,-2,-1,-1,-1,-1,-1,0,-1,1,0,0,0,6,-2,0,0,-1,0,0,8
0,-1,0,0,2,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,-1,-1,-1,1,-1,2,-1,-1,0,0,-1,0,-1,1,0,-1,0,0,-2,-1,-1,-1,-1,1,0,1,-7,39,-4,-1,-2,-1,0,-12,37,17318,16,14,7,2,-9,11,-11,-4,-2,5,43,-3,5,1,-12,-15,1,1,0,0,-1,0,0,-2,-2,-3,0,-1,3,0,0,0,5,-2,1,1,-1,3,-1,4
1,-1,0,-1,-1,1,0,0,0,-1,0,-1,0,0,0,0,-1,0,-1,0,5,2,1,-1,0,-1,1,1,0,-1,2,0,1,0,0,1,0,0,7,6,2,2,1,-1,0,0,5,-2,9,9,-2,-1,1,12,-3,16,17366,23,2,-5,-90,9,-5,0,-2,-3,-4,-2,3,-5,-16,5,-1,-1,-1,1,2,2,2,2,1,0,0,1,-1,0,0,0,-5,2,-1,-1,1,0,-1,-3
1,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,1,2,0,0,-1,1,1,2,-3,-2,-1,1,1,0,0,0,0,0,-1,1,0,1,-4,-1,0,0,0,0,0,3,-1,3,2,0,0,1,4,6,14,23,17114,-2,-5,-15,6,4,-3,-2,-2,-4,0,0,-3,-3,3,-1,0,0,0,2,3,2,2,1,1,0,0,-1,0,0,0,0,-2,0,0,0,1,0,1
0,1,-1,0,0,0,0,0,1,1,0,0,-1,0,0,-1,1,0,1,0,-1,-1,-1,1,-1,1,0,0,0,0,-1,0,-1,0,0,1,0,0,-2,-2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,7,7,2,-2,17170,-54,-16,4,15,-8,-3,-3,-5,1,-15,-2,0,1,0,0,0,-1,15,20,-8,4,2,2,0,0,0,0,0,0,6,-2,0,0,0,1,2,0
-2,2,-1,1,1,-1,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,-1,0,1,0,0,-1,0,0,0,-1,0,0,1,0,0,0,0,-1,-2,0,0,0,2,0,0,-2,4,-8,-3,2,1,-1,-3,4,2,-5,-5,-54,17506,-158,-14,8,-3,-1,1,-7,9,-142,-3,21,-3,0,0,1,-1,-43,-27,-4,-1,0,3,0,-1,0,-1,0,-1,2,-1,0,0,-1,0,6,1
1,0,3,-1,-1,-1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,-2,0,-1,0,-1,2,2,1,-1,0,-1,0,-1,0,0,1,-1,1,-2,0,-1,-1,-1,-1,-1,0,-4,-8,2,-6,4,3,-2,-3,4,-9,-90,-15,-16,-158,16758,16,-1,6,-2,-2,12,-3,53,13,19,-2,-1,-1,-2,1,6,11,8,0,-1,-2,0,0,0,0,0,1,2,-1,1,1,0,-3,-4,1
1,-1,0,-1,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,-1,2,2,1,-1,0,0,0,0,0,0,1,0,-1,-1,0,0,0,0,-1,1,0,5,-13,12,3,-1,-1,1,10,-7,11,9,6,4,-14,16,17191,-8,-86,112,11,6,-4,4,-2,-7,9,7,3,1,0,6,3,-1,4,0,0,0,1,0,1,0,0,1,0,0,0,0,1,-3,-1
-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,0,0,-1,0,2,0,-2,-3,-1,1,1,-1,0,0,0,0,-1,0,0,-1,-3,-1,0,0,1,0,0,-2,7,-4,-2,-1,0,0,-14,-58,-11,-5,4,15,8,-1,-8,17279,15,8,8,19,-2,2,1,-1,-4,2,1,1,0,-3,-3,-3,-2,-1,-2,0,-1,1,0,0,0,6,-3,0,0,0,0,0,3
1,0,1,-1,-1,0,0,0,-1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,-1,0,0,0,-14,-4,0,-3,-8,-3,6,-86,15,17197,-130,0,22,3,1,1,-1,-1,-4,-3,-1,1,0,2,6,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,1
0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,-1,3,-2,-1,0,0,0,-2,-4,-2,-2,-2,-3,-1,-2,112,8,-130,17022,75,1,4,-4,1,1,-3,-15,-7,-2,1,2,2,2,1,1,2,0,0,0,0,1,1,-1,1,0,0,0,0,4,1
0,0,2,0,-1,0,-1,0,0,-1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,-2,0,-2,13,-5,-1,0,0,-1,-5,2,5,-3,-2,-3,1,-2,11,8,0,75,17273,-80,7,-4,2,0,-7,-81,-17,-4,2,2,3,2,0,4,11,0,0,1,0,1,2,1,0,0,0,0,0,3,-1
1,-1,3,-1,-3,0,-1,0,0,-1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,2,-1,-2,-1,1,1,0,0,0,0,1,-1,0,0,0,-1,0,0,0,-2,-1,0,-5,43,-4,-1,-1,0,-1,-19,17,43,-4,-4,-5,-7,12,6,19,22,1,-80,17048,21,-5,5,-3,-13,-9,-5,-3,2,7,6,4,5,3,7,-1,0,1,0,1,1,-1,0,-1,0,0,0,-3,3
-6,8,1,3,-15,-3,-2,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,-1,-1,1,0,0,0,0,1,-5,-2,-3,-2,-8,-6,-3,5,2,-1,0,0,-3,-2,0,1,9,-3,-4,-2,3,4,7,21,17141,79,-17,2,-6,6,-8,-7,1,-9,-1,0,-117,17,129,0,0,-3,-1,1,1,0,0,0,-1,-1,-1,1,1
-5,4,-6,3,1,-1,0,0,-1,1,-1,-1,-2,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,-1,-1,1,0,0,0,0,-1,-1,-1,0,0,3,0,-1,0,1,-3,-1,0,0,0,0,3,5,3,0,-15,-142,53,4,2,1,-4,-4,-5,79,16928,-10,-13,1,-5,-1,3,-4,-52,29,11,-136,-7,26,1,-1,0,-2,-1,-1,2,-1,1,0,0,0,16,0
12,-23,-5,-8,4,3,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,-1,-2,-1,0,-1,-1,1,1,0,0,0,0,2,1,-1,0,0,0,-2,0,2,-17,-12,26,-49,-28,5,-7,-4,3,1,-5,-3,-2,-3,13,-2,1,1,1,2,5,-17,-10,17040,-132,-15,2,1,1,1,4,2,1,8,1,-3,-2,-1,7,1,0,0,0,0,-1,0,-2,-4,-3,0
3,-1,-3,-1,-1,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,1,1,0,0,-1,1,0,-1,1,1,1,-1,1,2,1,1,0,-1,1,0,14,17,9,18,-2,-3,4,1,-4,-12,-16,-3,0,21,19,-7,-1,-1,1,0,-3,2,-13,-132,16765,15,1,1,0,0,-2,-3,-3,6,3,4,0,3,-1,0,0,0,-2,1,1,0,1,1,2,-1
-1,-3,0,1,11,1,1,1,0,0,-1,0,0,0,1,0,1,0,0,0,-1,1,0,0,-1,1,2,1,0,0,1,0,-1,2,0,-1,1,-2,-1,0,-1,-1,-1,3,-2,2,45,24,94,6,-1,-3,2,11,-5,-15,5,3,1,-3,-2,9,-4,-1,-3,-7,-13,-6,1,-15,15,17109,-3,-1,1,-1,1,1,1,0,-2,-4,2,-6,10,0,0,0,1,0,2,0,0,2,-1,-1
1,0,6,-1,-6,0,-2,-1,1,-1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,-13,-5,0,-1,4,-1,0,0,0,0,-1,0,1,-1,-1,0,0,-1,7,2,-4,-15,-81,-9,6,-5,2,1,-3,17292,-143,-14,5,3,1,0,4,15,37,-1,0,0,0,2,3,0,0,0,0,0,0,4,1
1,0,6,-1,2,0,-3,-1,1,-2,1,2,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,7,-15,1,0,2,-1,0,0,0,0,-1,0,1,-1,0,0,0,-1,3,1,-3,-7,-17,-5,-8,-1,1,1,-1,-143,17135,-78,9,0,-1,-1,0,12,-16,-1,0,1,-1,3,5,0,0,0,0,0,0,-5,0
-1,1,0,-1,15,0,4,2,1,-2,0,6,23,0,1,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,-1,0,-1,2,1,0,0,0,0,0,0,0,0,0,16,11,14,0,2,-1,0,0,0,0,-1,0,0,-1,0,0,1,-2,1,1,-1,-2,-4,-3,-7,3,1,0,1,-14,-78,17142,105,-3,-2,-2,-5,-30,5,0,0,1,84,7,-2,0,0,0,0,0,0,-6,0
6,-2,16,-1,4,0,-4,-3,0,1,2,-8,-88,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,0,0,1,0,1,-1,-2,0,0,0,0,0,0,1,0,0,-4,-3,1,0,-1,1,1,0,0,0,1,0,0,1,0,-1,-1,1,0,0,1,1,2,2,1,-4,1,0,-1,5,9,105,17091,3,2,1,3,6,-6,0,1,-1,16,3,16,0,0,0,0,0,0,-2,0
3,-2,4,-2,-1,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,0,0,0,-3,0,1,1,-2,4,2,-1,0,0,2,-2,-1,2,2,15,-43,6,6,-3,0,2,2,7,-9,-52,4,-2,1,3,0,-3,3,16725,-278,-37,-1,-2,-19,0,1,0,1,1,1,0,0,0,0,0,0,-32,0
2,-2,2,-1,-1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-2,0,1,1,-2,3,1,-1,0,0,2,-1,0,2,3,20,-27,11,3,-3,2,2,3,6,-1,29,2,-3,1,1,-1,-2,2,-278,16450,-116,-7,-5,-8,0,1,0,1,1,1,0,0,0,0,0,0,-16,0
1,-1,1,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,-2,2,1,-1,0,0,1,-1,0,2,2,-8,-4,8,-1,-3,6,2,2,4,0,11,1,-3,1,0,-1,-2,1,-37,-116,17116,-3,-2,-4,0,1,0,1,0,1,0,0,0,0,0,0,-6,0
6,-2,11,-3,-3,1,-1,-1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,-1,0,0,0,0,0,0,1,1,1,-5,1,0,1,-3,6,2,1,0,0,2,-1,-2,2,2,4,-1,0,4,-2,0,1,0,5,-117,-136,8,6,0,4,0,-5,3,-1,-7,-3,16930,68,-28,-1,2,-1,0,1,1,0,0,0,0,1,0,4,-1
3,1,15,-1,-5,0,-2,-1,1,-1,1,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,1,1,1,-12,-2,0,0,-1,1,1,1,1,0,1,-1,-2,1,1,2,0,-1,0,-1,0,1,4,3,17,-7,1,3,-2,15,12,-30,6,-2,-5,-2,68,17063,-141,-1,1,-1,0,1,0,0,0,0,0,0,0,46,0
-1,3,-3,0,-22,-1,-2,-1,0,0,1,0,-2,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,1,1,-13,0,-4,0,-4,2,0,2,1,0,1,-1,-3,0,1,2,3,-2,0,-2,0,2,11,7,129,26,-3,4,-4,37,-16,5,-6,-19,-8,-4,-28,-141,17215,0,1,-2,-4,0,-2,0,0,0,0,0,0,79,-1
1,-4,2,-13,-1,19,-1,0,1,-1,-1,0,0,-1,1,0,1,-1,0,-1,0,2,-1,1,-1,-1,-1,-2,-2,-4,4,-1,-1,3,-12,-21,24,-11,-3,-1,-6,-13,-10,1,-1,1,-2,1,-1,-1,1,-1,2,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,-2,0,2,-1,-1,0,0,0,0,0,-1,-1,0,17080,-163,-6,0,0,0,1,0,4,-16,-4,1,0,-3
2,1,-2,2,-2,2,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,-2,0,-1,-1,1,1,-2,-3,-12,7,-1,0,0,1,0,1,-2,1,-1,-9,3,-4,3,2,1,4,2,-1,-1,1,0,0,-1,0,1,-1,0,0,0,0,0,-1,-1,3,-6,0,0,0,1,1,1,1,2,1,1,-163,17026,-54,0,0,0,0,0,-4,13,2,1,-1,1
2,10,-8,24,7,87,1,1,0,1,0,-1,-1,0,0,0,0,0,0,0,-1,-1,1,0,1,0,0,0,1,-4,-2,3,0,2,1,1,9,5,1,1,2,2,-4,1,0,3,13,-5,6,-1,2,20,-5,-1,1,3,-1,-1,0,0,0,0,1,0,0,1,1,-3,0,7,-1,10,0,1,1,-1,0,0,0,-1,-1,-2,-6,-54,17430,1,0,0,0,0,1,5,4,1,0,1
1,0,4,-2,7,1,11,4,0,-1,0,6,25,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,-32,26,14,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,-1,-2,1,0,0,0,-1,84,16,1,1,1,0,0,-4,0,0,1,17200,10,2,0,0,0,0,0,0,-3,0
2,0,2,-1,0,0,-2,-3,1,-2,31,1,21,0,0,0,-1,2,0,1,0,0,2,0,0,0,0,0,0,0,-1,0,1,-1,0,0,0,0,0,0,1,0,0,4,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,-1,0,0,0,2,3,7,3,1,1,0,1,1,0,0,0,0,10,17137,4,0,0,0,0,0,0,1,0
1,0,3,0,0,0,-2,-1,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,3,-3,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,1,2,1,1,-1,0,0,0,3,5,-2,16,1,1,1,1,0,-2,0,0,0,2,4,17212,0,0,0,0,0,0,6,0
1,-1,0,0,-1,1,-1,-2,2,-3,-1,1,1,-3,1,-2,-3,-4,-2,-3,66,-30,-12,-1,1,-7,4,3,-1,1,-14,0,5,-2,1,0,0,-1,8,15,1,0,1,0,0,0,-1,-1,2,-1,1,0,0,2,6,5,-5,0,6,2,2,1,6,-1,-1,1,-1,0,2,0,-2,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,17187,-9,-1,-1,-1,0,0,-5
0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,15,5,2,15,2,-2,-4,-2,44,1,-10,-3,-2,-3,0,-1,-1,0,1,-1,0,0,0,3,5,1,1,1,0,0,0,1,0,0,0,0,0,0,-1,-2,-2,2,-2,-2,-1,-1,0,-3,0,1,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,17369,0,0,0,-1,0,0
0,1,-1,2,0,0,0,0,-1,1,0,0,0,1,0,0,0,0,0,0,-1,-1,1,0,0,1,2,2,1,1,-2,1,0,0,6,8,-8,4,1,2,1,2,-2,0,0,0,-6,0,-1,4,1,2,-5,-1,0,1,-1,0,0,0,1,0,0,0,0,0,-1,0,1,-1,1,2,0,0,0,0,0,0,0,0,0,0,4,-4,1,0,0,0,-1,0,17313,-6,-24,1,0,2
-1,1,-1,4,1,2,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,-1,-1,1,0,0,1,0,1,1,-1,-2,1,0,0,4,17,-23,13,2,2,1,4,-7,0,0,0,1,-1,0,4,1,5,-13,0,0,1,-1,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,13,5,0,0,0,-1,0,-6,17342,28,1,0,3
-1,1,-1,4,1,3,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,-1,1,0,1,0,0,0,1,-1,-3,1,0,0,2,7,53,21,3,1,1,-3,-6,0,0,0,1,1,-1,5,2,7,-20,1,-1,-1,1,0,0,-1,0,0,0,0,0,0,0,-1,0,-2,1,0,0,0,0,0,0,0,0,1,0,0,-4,2,4,0,0,0,-1,0,-24,28,17410,1,0,2
-1,-1,0,0,0,1,0,0,-1,0,0,0,0,0,-1,-1,1,0,1,0,-2,0,-1,1,1,0,-5,-15,2,5,0,1,-1,1,0,0,1,-2,-2,4,-3,-8,0,0,0,1,8,2,-4,-3,3,-2,3,6,0,3,0,1,1,0,-3,1,0,0,0,0,0,-1,0,-4,1,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,-1,1,1,1,17342,0,0
-2,2,-4,1,-1,-1,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,5,-3,-2,-1,1,-2,-1,1,1,-1,-1,0,-1,-1,0,2,6,-4,-3,0,0,4,3,-3,1,16,-3,2,-1,4,-5,-6,-2,-32,-16,-6,4,46,79,0,-1,0,-3,1,6,0,0,0,0,0,0,17126,0
-1,1,-1,2,1,-2,1,1,-3,3,1,-1,-1,2,-1,0,0,1,1,1,-2,-4,4,-1,-7,9,43,99,14,11,-3,1,-1,1,-17,-7,-3,2,6,7,4,4,3,0,1,0,0,-1,0,2,0,1,-1,0,8,4,-3,1,0,1,1,-1,3,1,1,-1,3,1,0,0,-1,-1,1,0,0,0,0,0,0,-1,0,-1,-3,1,1,0,0,0,-5,0,2,3,2,0,0,17341
